PED-ANOVA: Efficiently Quantifying Hyperparameter Importance in Arbitrary Subspaces

The recent rise in popularity of Hyperparameter Optimization (HPO) for deep learning has highlighted the role that good hyperparameter (HP) space design can play in training strong models. In turn, designing a good HP space is critically dependent on understanding the role of different HPs. This motivates research on HP Importance (HPI), e.g., with the popular method of functional ANOVA (f-ANOVA). However, the original f-ANOVA formulation is inapplicable to the subspaces most relevant to algorithm designers, such as those defined by top performance. To overcome this issue, we derive a novel formulation of f-ANOVA for arbitrary subspaces and propose an algorithm that uses Pearson divergence (PED) to enable a closed-form calculation of HPI. We demonstrate that this new algorithm, dubbed PED-ANOVA, is able to successfully identify important HPs in different subspaces while also being extremely computationally efficient.

==> compile.sh <==
# for fn in submission
# for fn in appendix
for fn in submission # appendix
do
    mkdir out/
    pdflatex ${fn}.tex
    pbibtex ${fn}
    pbibtex appx
    pdflatex ${fn}.tex
    pdflatex ${fn}.tex
    mv ${fn}.* out/
    mv appx.* out/
    mv out/${fn}.tex .
    python label_extractor.py --file ${fn} --ref ref
done

